Low-rank Tensor Learning with Nonconvex Overlapped Nuclear Norm Regularization

Nonconvex regularization has been popularly used in low-rank matrix learning. However, extending it for low-rank tensor learning is still computationally expensive. To address this problem, we develop an efficient solver for use with a nonconvex extension of the overlapped nuclear norm regularizer. Based on the proximal average algorithm, the proposed algorithm can avoid expensive tensor folding/unfolding operations. A special "sparse plus low-rank" structure is maintained throughout the iterations, and allows fast computation of the individual proximal steps. Empirical convergence is further improved with the use of adaptive momentum. We provide convergence guarantees to critical points on smooth losses and also on objectives satisfying the Kurdyka-{\L}ojasiewicz condition. While the optimization problem is nonconvex and nonsmooth, we show that its critical points still have good statistical performance on the tensor completion problem. Experiments on various synthetic and real-world data sets show that the proposed algorithm is efficient in both time and space and more accurate than the existing state-of-the-art.

==> figures/crop.m <==
function crop(filename,append,margin)
%CROP gets rid of whitespace around an image
%   CROP(FILENAME,APPEND,MARGIN) is the full calling form. APPEND and
%      MARGIN are optional inputs.
%
%   CROP('filename.ext') crops the image in the file and saves it using
%   the original filename, overwriting the old image. The extension (ext)
%   can be anything IMREAD supports.
%
%   CROP(directory) crops all images in a directory. 
%
%   If APPEND is 1, CROP saves the cropped image as 'filename_crop.ext'
%   in the same directory as the original.
%
%   MARGIN sets the margin width in pixels (default is 10).
%
%   Changes since version 1:
%       1. Now accepts directories as input.
%       2. Improved input checks and comments.
%       3. Handles transparency in .png files.
%       4. Just prior to saving version 1, I added the APPEND option.
%
%   Example:
%       crop('C:\MATLAB7\toolbox\matlab\demos\html\cruller_01.png',1)
%
%   See also: IMREAD, IMWRITE

%   Requirements: your FIND must allow the 'last' option (version 7+?)
%   Written by Andy Bliss Sept 8th, 2006. Revised May 31, 2012.

%set the default margin width in pixels
if nargin<3 || isempty(margin)
    margin=10; %15;
end
%default is to save with original filename
if nargin<2 || isempty(append)
    append=0;
end

%Get image names
if isstruct(filename) %assuming it is a struct as produced from DIR
    files=filename;
elseif isdir(filename) %if the input is a directory, get all the image files from the directory
    currentdir=pwd;
    cd (filename)
    files=[dir('*.png'); dir('*.gif'); dir('*.bmp'); dir('*.jpg')];
else %if it is a single file:
    files.name=filename;
end

%loop over all the files
for n=1:length(files)
    filename=files(n).name;

    %get file info
    info=imfinfo(filename);
    
    %get the image
    if strcmp(info.Format,'png') %if it has transparent pixels
        T=imread(filename,'backgroundcolor',[1 1 1]); %backgroundcolor makes transparent pixels white, so they don't affect cropping.
    else
        T=imread(filename);
    end

    %sum the RGB values of the image
    xsum=sum(sum(T,3));
    ysum=sum(sum(T,3),2);
    % figure,plot(xsum),title('xsum'),xlabel('distance from left (pixels)'),ylabel('image intensity (big numbers are white)')
    % figure,plot(ysum),title('ysum'),xlabel('distance from top (pixels)'),ylabel('image intensity (big numbers are white)')

    %xsum will be equal to max(xsum) wherever there is a blank column in 
    %   the image (rgb white is [255,255,255]). The left edge for the 
    %   cropped image is found by looking for the first column in which 
    %   xsum is less than max(xsum) and then subtracting the margin.
    %   Similar code for other edges.
    xleftedge=find(xsum<max(xsum),1,'first')-margin;
    if xleftedge<1
        xleftedge=1;
    end
    xrightedge=find(xsum<max(xsum),1,'last')+margin;
    if xrightedge>length(xsum)
        xrightedge=length(xsum);
    end
    ytopedge=find(ysum<max(ysum),1,'first')-margin;
    if ytopedge<1
        ytopedge=1;
    end
    ybottomedge=find(ysum<max(ysum),1,'last')+margin;
    if ybottomedge>length(ysum)
        ybottomedge=length(ysum);
    end

    %resave the image
    if append
        filename=[filename(1:end-4) '_crop' filename(end-3:end)];
    end
    imwrite(T(ytopedge:ybottomedge,xleftedge:xrightedge,:),filename)
end
%change back to calling directory, if necessary
if exist('currentdir','var')
    cd(currentdir)
end
